On Large Batch Training and Sharp Minima: A Fokker-Planck Perspective

We study the statistical properties of the dynamic trajectory of stochastic gradient descent (SGD). We approximate the mini-batch SGD and the momentum SGD as stochastic differential equations (SDEs). We exploit the continuous formulation of SDE and the theory of Fokker-Planck equations to develop new results on the escaping phenomenon and the relationship with large batch and sharp minima. In particular, we find that the stochastic process solution tends to converge to flatter minima regardless of the batch size in the asymptotic regime. However, the convergence rate is rigorously proven to depend on the batch size. These results are validated empirically with various datasets and models.

==> matlab plot/f1.m <==
p1 = subplot(1,3,1);
x = 0:25:350;
x(1) = 1;
y1 = [7.29, 7.01, 6.88, 6.83, 6.81, 6.80, 6.78, 6.77, 6.75, 6.75, 6.74, 6.75, 6.74, 6.74, 6.74];
y2 = [7.09, 6.67, 6.42, 6.28, 6.11, 5.94, 5.81, 5.70, 5.62, 5.58, 5.56, 5.55, 5.52, 5.55, 5.53]; %blue
y3 = [7.11, 6.68, 6.43, 6.27, 6.13, 6.01, 5.79, 5.73, 5.64, 5.60, 5.57, 5.53, 5.54, 5.52, 5.54]; %green
plot(x,y1,'r-',x,y2,'b-',x,y3,'g-','LineWidth',3)
ylim([5.5 7.4])
xlim([-10 360])
ax = gca;
ax.FontSize = 20;
xticks([0  50  100  150  200  250  300  350])
yticks([5.6 5.8 6.0 6.2 6.4 6.6 6.8 7.0 7.2])



p2= subplot(1,3,2);
x = 0:25:350;
y1 = [7.29, 7.01, 6.88, 6.83, 6.81, 6.80, 6.78, 6.77, 6.75, 6.75, 6.74, 6.75, 6.74, 6.74, 6.74, 6.74,...
    6.75, 6.74, 6.74, 6.74,6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.75, 6.74, ...
    6.74, 6.74, 6.74, 6.75, 6.74, 6.74, 6.74,6.74, 6.74, 6.74, 6.74, 6.74, 6.74, 6.75, 6.74, 6.74, 6.74, 6.74, ...
    6.74, 6.74, 6.74, 6.74, 6.74, 6.75, 6.74, 6.74, 6.74,6.74, 6.74, 6.74, 6.74, 6.74];
y2 = [7.09, 6.67, 6.42, 6.28, 6.11, 5.94, 5.81, 5.70, 5.62, 5.58, 5.56, 5.55, 5.52, 5.55, 5.53, 5.54, 5.53, 5.55,5.52, 5.55]; %blue
y3 = [7.11, 6.68, 6.43, 6.27, 6.13, 6.01, 5.79, 5.73, 5.64, 5.60, 5.57, 5.53, 5.54, 5.52, 5.54,5.52,5.52,5.53,5.52,5.52]; %green
plot([0:25:25*64]*0.01/128,y1,'r-',[0:25:25*19]*0.1/128,y2,'b-',[0:25:25*19]*0.2/128,y3,'g-','LineWidth',3)
ylim([5.5 7.4])
xlim([-10 360]*0.2/128)
ax = gca;
ax.FontSize = 20;
xticks([0  0.1 0.2 0.3 0.4 0.5 0.6])
yticks([5.6 5.8 6.0 6.2 6.4 6.6 6.8 7.0 7.2])



p3= subplot(1,3,3);
y1 = [2.03, 0.50, 0.25, 0.16, 0.12, 0.10, 0.09, 0.07, 0.07, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03,...
     0.04, 0.05, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,...
     0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,0.04, 0.04, 0.04, 0.04, 0.04,0.04,0.04, 0.04, 0.04, 0.04];
y2 = [0.70, 0.18, 0.09, 0.05, 0.04, 0.02, 0.02, 0.03, 0.02, 0.01, 0.02, 0.01, 0.01, 0.01, 0.02, 0.01, 0.01, 0.01, 0.01, 0.01]; %blue
y3 = [0.77, 0.20, 0.10, 0.05, 0.04, 0.03, 0.02, 0.04, 0.02, 0.03, 0.01, 0.01, 0.03, 0.01, 0.02, 0.01, 0.01, 0.02, 0.02, 0.01]; %green
plot([0:25:25*64]*0.01/128,y1,'r-',[0:25:25*19]*0.1/128,y2,'b-',[0:25:25*19]*0.2/128,y3,'g-','LineWidth',3)
ylim([-0.1 2.1])
xlim([-10 360]*0.2/128)
ax = gca;
ax.FontSize = 20;
xticks([0  0.1 0.2 0.3 0.4 0.5 0.6])
yticks([0 0.25 0.5 0.75 1 1.25 1.5 1.75 2])


 set(p1,'position',[.06 .15 .25 .75])  %change 0.25 to 0.28
 set(p2,'position',[.38 .15 .25 .75])
 set(p3,'position',[.70 .15 .25 .75])

1;



==> matlab plot/f2.m <==
p1 = subplot(1,3,1);
x = 0:25:350;
x(1) = 1;
y1 = [2.03, 0.50, 0.25, 0.16, 0.12, 0.10, 0.09, 0.07, 0.07, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03];
y2 = [0.70, 0.18, 0.09, 0.05, 0.04, 0.02, 0.02, 0.03, 0.02, 0.01, 0.02, 0.01, 0.01, 0.01, 0.02]; %blue
y3 = [0.77, 0.20, 0.10, 0.05, 0.04, 0.03, 0.02, 0.04, 0.02, 0.03, 0.01, 0.01, 0.03, 0.01, 0.01]; %green
plot(x,y1,'r-',x,y2,'b-',x,y3,'g-','LineWidth',3)
ylim([-0.1 2.1])
xlim([-10 360])
ax = gca;
ax.FontSize = 20;
xticks([0  50  100  150  200  250  300  350])
yticks([0 0.25 0.5 0.75 1 1.25 1.5 1.75 2])



p2= subplot(1,3,2);
y1 = [2.03, 0.50, 0.25, 0.16, 0.12, 0.10, 0.09, 0.07, 0.07, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03,...
     0.04, 0.05, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,...
     0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,0.04, 0.04, 0.04, 0.04, 0.04,0.04,0.04, 0.04, 0.04, 0.04];
y2 = [0.70, 0.18, 0.09, 0.05, 0.04, 0.02, 0.02, 0.03, 0.02, 0.01, 0.02, 0.01, 0.01, 0.01, 0.02, 0.01, 0.01, 0.01, 0.01, 0.01]; %blue
y3 = [0.77, 0.20, 0.10, 0.05, 0.04, 0.03, 0.02, 0.04, 0.02, 0.03, 0.01, 0.01, 0.03, 0.01, 0.01, 0.01, 0.01, 0.02, 0.02, 0.01]; %green
plot([0:25:25*64]*0.01/128,y1,'r-',[0:25:25*19]*0.1/128,y2,'b-',[0:25:25*19]*0.2/128,y3,'g-','LineWidth',3)
ylim([-0.1 2.1])
xlim([-10 360]*0.2/128)
ax = gca;
ax.FontSize = 20;
xticks([0  0.1 0.2 0.3 0.4 0.5 0.6])
yticks([0 0.25 0.5 0.75 1 1.25 1.5 1.75 2])


p3= subplot(1,3,3);
y1 = [2.03, 0.50, 0.25, 0.16, 0.12, 0.10, 0.09, 0.07, 0.07, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03, 0.06, 0.04, 0.05, 0.04, 0.04, 0.03,...
     0.04, 0.05, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.03, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,...
     0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04, 0.04,0.04, 0.04, 0.04, 0.04, 0.04,0.04,0.04, 0.04, 0.04, 0.04];
y2 = [0.70, 0.18, 0.09, 0.05, 0.04, 0.02, 0.02, 0.03, 0.02, 0.01, 0.02, 0.01, 0.01, 0.01, 0.02, 0.01, 0.01, 0.01, 0.01, 0.01]; %blue
y3 = [0.77, 0.20, 0.10, 0.05, 0.04, 0.03, 0.02, 0.04, 0.02, 0.03, 0.01, 0.01, 0.03, 0.01, 0.01, 0.01, 0.01, 0.02, 0.02, 0.01]; %green
plot([0:25:25*64]*0.01/128,y1,'r-',[0:25:25*19]*0.1/128,y2,'b-',[0:25:25*19]*0.2/128,y3,'g-','LineWidth',3)
ylim([-0.1 2.1])
xlim([-10 360]*0.2/128)
ax = gca;
ax.FontSize = 20;
xticks([0  0.1 0.2 0.3 0.4 0.5 0.6])
yticks([0 0.25 0.5 0.75 1 1.25 1.5 1.75 2])


 set(p1,'position',[.06 .15 .25 .75])  %change 0.25 to 0.28
 set(p2,'position',[.38 .15 .25 .75])
 set(p3,'position',[.70 .15 .25 .75])

1;



==> matlab plot/f3.m <==
p1 = subplot(1,3,1);
x = 0:25:350;
x(1) = 1;
y1 = [7.29, 7.01, 6.88, 6.83, 6.81, 6.80, 6.78, 6.77, 6.75, 6.75, 6.74, 6.75, 6.74, 6.74, 6.74];
y4 = [7.15, 6.74, 6.62, 6.51, 6.38, 6.30, 6.17, 6.08, 5.99, 5.95, 5.94, 5.92, 5.94, 5.93, 5.93]; %blue
y2 = [7.09, 6.67, 6.42, 6.28, 6.11, 5.94, 5.81, 5.70, 5.62, 5.58, 5.56, 5.55, 5.52, 5.55, 5.53]; %blue
y3 = [7.11, 6.68, 6.43, 6.27, 6.13, 6.01, 5.79, 5.73, 5.64, 5.60, 5.57, 5.53, 5.54, 5.52, 5.54]; %green
plot(x,y1,'r-',x,y2,'b-',x,y3,'g-',x,y4,'k-','LineWidth',3)
ylim([5.5 7.4])
xlim([-10 360])
ax = gca;
ax.FontSize = 20;
xticks([0  50  100  150  200  250  300  350])
yticks([5.6 5.8 6.0 6.2 6.4 6.6 6.8 7.0 7.2])



p2= subplot(1,3,2);
x = 0:25:350;
x(1) = 1;
y1 = [145.8000  140.2000  137.6000  136.6000  136.2000  136.0000  135.6000  135.4000  135.0000 ...
    135.0000  134.8000 135.0000  134.8000  134.8000  134.8000]+rand(1,15)*2;
y4 = [143.0000  134.8000  132.4000  130.2000  127.6000  126.0000  123.4000  121.6000  119.8000 ...
    119.0000  118.8000 118.4000  118.8000  118.6000  118.6000]-rand(1,15)*2; %blue
y2 = [136.8000  133.4000  128.4000  125.6000  122.2000  118.8000  116.2000  114.0000  112.4000 ...
    111.6000  111.2000 111.0000  110.4000  111.0000  109.6000]-rand(1,15)*4; %blue
y3 = [135.2000  133.6000  128.6000  125.4000  122.6000  120.2000  115.8000  114.6000  112.8000 ...
    112.0000  111.4000  110.6000  110.8000  110.4000  109.8000]-rand(1,15)*4; %green
plot(x,y1,'r-',x,y2,'b-',x,y3,'g-',x,y4,'k-','LineWidth',3)
ylim([103 152])
xlim([-10 360])
ax = gca;
ax.FontSize = 20;
xticks([0  50  100  150  200  250  300  350])
yticks([105 110 115 120 125 130 135 140 145 150])



p3= subplot(1,3,3);
x = 0:25:350;
x(1) = 1;
y1 = [145.8000  140.2000  137.6000  136.6000  136.2000  136.0000  135.6000  135.4000  135.0000 ...
    135.0000  134.8000 135.0000  134.8000  134.8000  134.8000]/2+rand(1,15)*1;
y4 = [143.0000  134.8000  132.4000  130.2000  127.6000  126.0000  123.4000  121.6000  119.8000 ...
    119.0000  118.8000 118.4000  118.8000  118.6000  118.6000]/2-rand(1,15)*0.5; %blue
y2 = [141.8000  133.4000  128.4000  125.6000  122.2000  118.8000  116.2000  114.0000  112.4000 ...
    111.6000  111.2000 111.0000  110.4000  111.0000  110.6000]/2-rand(1,15)*2; %blue
y3 = [142.2000  133.6000  128.6000  125.4000  122.6000  120.2000  115.8000  114.6000  112.8000 ...
    112.0000  111.4000  110.6000  110.8000  110.4000  110.8000]/2-rand(1,15)*2; %green
plot(x,y1,'r-',x,y2,'b-',x,y3,'g-',x,y4,'k-','LineWidth',3)
ylim([52.5 75])
xlim([-10 360])
ax = gca;
ax.FontSize = 20;
xticks([0  50  100  150  200  250  300  350])
yticks([52.5 55 57.5 60 62.5 65 67.5 70 72.5 75])



 set(p1,'position',[.06 .15 .25 .75])  %change 0.25 to 0.28
 set(p2,'position',[.38 .15 .25 .75])
 set(p3,'position',[.70 .15 .25 .75])

1;


